Lightweight, Multi-Stage, Compiler-Assisted Application Specialization

Program debloating aims to enhance the performance and reduce the attack surface of bloated applications. Several techniques have been recently proposed to specialize programs. These approaches are either based on unsound strategies or demanding techniques, leading to unsafe results or a high overhead debloating process. In this paper, we address these limitations by applying partial-evaluation principles to generate specialized applications. Our approach relies on a simple observation that an application typically consists of configuration logic, followed by the main logic of the program. The configuration logic specifies what functionality in the main logic should be executed. LMCAS performs partial interpretation to capture a precise program state of the configuration logic based on the supplied inputs. LMCAS then applies partial-evaluation optimizations to generate a specialized program by propagating the constants in the captured partial state, eliminating unwanted code, and preserving the desired functionalities. Our evaluation of LMCAS on commonly used benchmarks and real-world applications shows that it successfully removes unwanted features while preserving the functionality and robustness of the deblated programs, runs faster than prior tools, and reduces the attack surface of specialized programs. LMCAS runs 1500x, 4.6x, and 1.2x faster than the state-of-the-art debloating tools CHISEL, RAZOR, and OCCAM, respectively; achieves 25% reduction in the binary size; reduces the attack surface of code-reuse attacks by removing 51.7% of the total gadgets and eliminating 83% of known CVE vulnerabilities

==> listings/toy_wc.c <==
#include <stdio.h>
#include <string.h>
//#include <iostream>
//using namespace std;

int total_lines = 0;
int total_chars = 0;

int count_chars = 0;
int count_lines = 0;
const int count =200;

__attribute__((noinline))
void klee_dump_memory() {}

void process(char* pt) {
	printf("inside process\n");
}

int main(int argc, char** argv){
	if(argc == 1){
		printf("Please specify count line and chars\n");
	} else if (argc ==2){
		if (!strcmp(argv[1], "-c")){
			count_chars = 1;
			//printf("word count is enabled\n");
		}else if (!strcmp(argv[1], "-l")){
			count_lines = 1;
			//printf("line count is enabled\n");
		}
	}
	//printf("Integer Constant: %d\n", count); 

	klee_dump_memory();

	char buffer[1024];
	while (fgets(buffer, 1024,stdin)){
		//process(buffer);
		if (count_chars)
			total_chars += sizeof(buffer);
		if (count_lines)
			total_lines++;
	}
	if (count_chars)
		printf("Count chars is:: %d\n", total_chars);
	if (count_lines)
		printf("Count Lines is:: %d\n", total_lines);
	return 0;
}


==> listings/toy_wc_struct-c_only.c <==
struct Flags {
	char count_chars;
	int count_lines; };
int total_lines = 0;
int main(int argc, char** argv){
	struct Flags *flag;
	flag = malloc(sizeof(struct Flags));
	char buffer[1024];
	while (fgets(buffer, 1024,stdin)){
		total_lines++; }
	printf("# Lines = %d\n", total_lines); }

==> listings/toy_wc_struct-l.c <==
int total_lines = 0;
struct Flags {
	char count_chars;
	int count_lines; };
int main(int argc, char** argv){
	struct Flags *flag;
	flag = malloc(sizeof(struct Flags));
	char buffer[1024];
	while (fgets(buffer, 1024,stdin)){
		total_lines++; }
	printf("# Lines = %d\n", total_lines); }

==> listings/toy_wc_v2.c <==
int total_lines = 0;
int total_chars = 0;

int count_chars = 0;
int count_lines = 0;

int main(int argc, char** argv){
	if (argc == 2){
		if (!strcmp(argv[1], "-c")){
			count_chars = 1;
		}else if (!strcmp(argv[1], "-l")){
			count_lines = 1;
		}
	}

	NECK();

	char buffer[1024];
	while (fgets(buffer, 1024,stdin)){
		if (count_chars)
			total_chars += sizeof(buffer);
		if (count_lines)
			total_lines++;
	}
	if (count_chars)
		printf("Count chars is:: %d\n", total_chars);
	if (count_lines)
		printf("Count Lines is:: %d\n", total_lines);
	return 0;
}

